Mergers and Star Formation: The environment and Stellar Mass Growth of the Progenitors of Ultra-Massive Galaxies since z = 2

The growth of galaxies is a key problem in understanding the structure and evolution of the universe. Galaxies grow their stellar mass by a combination of star formation and mergers, with a relative importance that is redshift dependent. Theoretical models predict quantitatively different contributions from the two channels; measuring these from the data is a crucial constraint. Exploiting the UltraVISTA catalog and a unique sample of progenitors of local ultra massive galaxies selected with an abundance matching approach, we quantify the role of the two mechanisms from z=2 to 0. We also compare our results to two independent incarnations of semi-analytic models. At all redshifts, progenitors are found in a variety of environments, ranging from being isolated to having 5-10 companions with mass ratio at least 1:10 within a projected radius of 500 kpc. In models, progenitors have a systematically larger number of companions, entailing a larger mass growth for mergers than in observations, at all redshifts. Generally, in both observations and models, the inferred and the expected mass growth roughly agree, within the uncertainties. Overall, our analysis confirms the model predictions, showing how the growth history of massive galaxies is dominated by in situ star formation at z~2, both star-formation and mergers at 1<z<2, and by mergers alone at z<1. Nonetheless, detailed comparisons still point out to tensions between the expected mass growth and our results, which might be due to either an incorrect progenitors-descendants selection, uncertainties on star formation rate and mass estimates, or the adopted assumptions on merger rates.

==> conv_file.sh <==
convert 1_77_mean_DL_mergertrees_massgrowth_70.png	1_77_mean_DL_mergertrees_massgrowth_70.pdf
convert 1_77_mean_DL_mergertrees_massgrowth_70_nonorm.png	1_77_mean_DL_mergertrees_massgrowth_70_nonorm.pdf
convert 1_77_mean_H_mergertrees_massgrowth_70.png	1_77_mean_H_mergertrees_massgrowth_70.pdf
convert 1_77_mean_H_mergertrees_massgrowth_70_nonorm.png	1_77_mean_H_mergertrees_massgrowth_70_nonorm.pdf
convert DL_summary.png	DL_summary.pdf
convert DL_summary_cumulativemass_v2.png	DL_summary_cumulativemass_v2.pdf
convert H_summary.png	H_summary.pdf
convert H_summary_cumulativemass_v2.png	H_summary_cumulativemass_v2.pdf
convert SIM_DLB07_masshalo_desc.png	SIM_DLB07_masshalo_desc.pdf
convert SIM_DLB07_masshalo_prog.png	SIM_DLB07_masshalo_prog.pdf
convert SIM_DL_maxgrowth_sfr.png	SIM_DL_maxgrowth_sfr.pdf
convert SIM_H15_masshalo_desc.png	SIM_H15_masshalo_desc.pdf
convert SIM_H15_masshalo_prog.png	SIM_H15_masshalo_prog.pdf
convert SIM_H_maxgrowth_sfr.png	SIM_H_maxgrowth_sfr.pdf
convert SIM_H_maxgrowth_total_newerr.png	SIM_H_maxgrowth_total_newerr.pdf
convert SIM_maxgrowth_total_newerr.png	SIM_maxgrowth_total_newerr.pdf
convert massive_v3_001.png	massive_v3_001.pdf
convert maxgrowth_sfr.png	maxgrowth_sfr.pdf
convert new_zcut_SIM_DL_maxgrowth_merger_sfr.png	new_zcut_SIM_DL_maxgrowth_merger_sfr.pdf
convert new_zcut_SIM_DL_maxgrowth_mergers.png	new_zcut_SIM_DL_maxgrowth_mergers.pdf
convert new_zcut_SIM_H_maxgrowth_merger_sfr.png	new_zcut_SIM_H_maxgrowth_merger_sfr.pdf
convert new_zcut_SIM_H_maxgrowth_mergers.png	new_zcut_SIM_H_maxgrowth_mergers.pdf
convert new_zcut_fracprog_numsats_obs_DL.png	new_zcut_fracprog_numsats_obs_DL.pdf
convert new_zcut_fracprog_numsats_obs_H.png	new_zcut_fracprog_numsats_obs_H.pdf
convert new_zcut_maxgrowth_merger_sfr_all.png	new_zcut_maxgrowth_merger_sfr_all.pdf
convert new_zcut_maxgrowth_mergers.png	new_zcut_maxgrowth_mergers.pdf
convert new_zcut_numtot_sats_allquie.png	new_zcut_numtot_sats_allquie.pdf
convert new_zcut_numtot_sats_profiles_allquie_obs_DL_area.png	new_zcut_numtot_sats_profiles_allquie_obs_DL_area.pdf
convert new_zcut_numtot_sats_profiles_allquie_obs_H_area.png	new_zcut_numtot_sats_profiles_allquie_obs_H_area.pdf
convert new_zcut_numtot_sats_profiles_allquie_v2_obs_DL_area.png	new_zcut_numtot_sats_profiles_allquie_v2_obs_DL_area.pdf
convert new_zcut_numtot_sats_profiles_allquie_v2_obs_H_area.png	new_zcut_numtot_sats_profiles_allquie_v2_obs_H_area.pdf
convert new_zcut_numtot_sats_profiles_obs_DL.png	new_zcut_numtot_sats_profiles_obs_DL.pdf
convert new_zcut_numtot_sats_profiles_obs_DL_area.png	new_zcut_numtot_sats_profiles_obs_DL_area.pdf
convert new_zcut_numtot_sats_profiles_obs_H.png	new_zcut_numtot_sats_profiles_obs_H.pdf
convert new_zcut_numtot_sats_profiles_obs_H_area.png	new_zcut_numtot_sats_profiles_obs_H_area.pdf
convert new_zcut_observation_summary_all.png	new_zcut_observation_summary_all.pdf
convert prog_z.png	prog_z.pdf
convert summary_cumulativemass_v2.png	summary_cumulativemass_v2.pdf
convert summary_cumulativemass_v2_sfrtot.png	summary_cumulativemass_v2_sfrtot.pdf


==> conv_png.sh <==
convert 1_77_mean_DL_mergertrees_massgrowth_70.png
convert 1_77_mean_DL_mergertrees_massgrowth_70_nonorm.png
convert 1_77_mean_H_mergertrees_massgrowth_70.png
convert 1_77_mean_H_mergertrees_massgrowth_70_nonorm.png
convert DL_summary.png
convert DL_summary_cumulativemass_v2.png
convert H_summary.png
convert H_summary_cumulativemass_v2.png
convert SIM_DLB07_masshalo_desc.png
convert SIM_DLB07_masshalo_prog.png
convert SIM_DL_maxgrowth_sfr.png
convert SIM_H15_masshalo_desc.png
convert SIM_H15_masshalo_prog.png
convert SIM_H_maxgrowth_sfr.png
convert SIM_H_maxgrowth_total_newerr.png
convert SIM_maxgrowth_total_newerr.png
convert massive_v3_001.png
convert maxgrowth_sfr.png
convert new_zcut_SIM_DL_maxgrowth_merger_sfr.png
convert new_zcut_SIM_DL_maxgrowth_mergers.png
convert new_zcut_SIM_H_maxgrowth_merger_sfr.png
convert new_zcut_SIM_H_maxgrowth_mergers.png
convert new_zcut_fracprog_numsats_obs_DL.png
convert new_zcut_fracprog_numsats_obs_H.png
convert new_zcut_maxgrowth_merger_sfr_all.png
convert new_zcut_maxgrowth_mergers.png
convert new_zcut_numtot_sats_allquie.png
convert new_zcut_numtot_sats_profiles_allquie_obs_DL_area.png
convert new_zcut_numtot_sats_profiles_allquie_obs_H_area.png
convert new_zcut_numtot_sats_profiles_allquie_v2_obs_DL_area.png
convert new_zcut_numtot_sats_profiles_allquie_v2_obs_H_area.png
convert new_zcut_numtot_sats_profiles_obs_DL.png
convert new_zcut_numtot_sats_profiles_obs_DL_area.png
convert new_zcut_numtot_sats_profiles_obs_H.png
convert new_zcut_numtot_sats_profiles_obs_H_area.png
convert new_zcut_observation_summary_all.png
convert prog_z.png
convert summary_cumulativemass_v2.png
convert summary_cumulativemass_v2_sfrtot.png

